Discontinuous Galerkin approximation of a nonlinear multiphysics problem arising in ultrasound-enhanced drug delivery

Motivated by simulations of ultrasound-enhanced drug delivery, this work presents the numerical analysis of a mathematical model that captures the influence of ultrasound waves on the diffusivity of the drug. The system under study consists of the Westervelt wave equation, accounting for the nonlinear propagation of ultrasound, coupled to a convection-diffusion equation modeling the drug concentration. In particular, drug delivery is affected by ultrasound through a pressure-dependent diffusion coefficient. The Westervelt equation is supplemented by linear absorbing boundary conditions as a means of reducing spurious reflections off the boundaries of computational domains. For spatial discretization of this multiphysics system, we employ a discontinuous Galerkin approach on simplicial meshes. Under suitable assumptions on the exact pressure and the mesh size, we first establish well-posedness, non-degeneracy, and optimal convergence rates in the energy norm for the semi-discrete pressure subproblem. The smallness of the semi-discrete pressure is then used to establish the well-posedness and convergence of the wave--convection-diffusion system under suitable regularity of the exact concentration. Finally, theoretical findings are illustrated through numerical experiments.

==> anc/ConvAnalysis_CoupledSystem.py <==
# This code performs the convergence analysis for the coupled system consisting of
# the convection-diffusion equation for the drug concentration
# $$ u_{t} + \nabla\cdot (vc)-\nabla \cdot (D(p) \nabla u) = f_{u},$$
# with mixed conditions coupled to the Westervelt equation for the ultrasound pressure waves
# $$ (1+\kappa p)p_{tt} + \kappa (p_{t})^{2} - c^{2} \Delta p - b \Delta p_{t} = f_{p},$$
# with absorbing conditions,  where D(p)= D_0(1+D_1p)

from main_functions import *
import tikzplotlib

import warnings

warnings.filterwarnings('ignore', category=SyntaxWarning)

import webcolors

if not hasattr(webcolors, 'CSS3_HEX_TO_NAMES'):
    webcolors.CSS3_HEX_TO_NAMES = {v: k for k, v in webcolors.CSS3_NAMES_TO_HEX.items()}

from matplotlib.legend import Legend

if not hasattr(Legend, '_ncol'):
    Legend._ncol = property(lambda self: self._ncols,
                            lambda self, val: setattr(self, '_ncols', val))

"""
    Simulations
"""
plot_sol = False
plot_pressure = False
warp = True

"""
    Constants
"""
diffusivity = 1.0  # diffusion coefficient if no coupling
D_0 = 1.0  # diffusion parameters if there is coupling
D_1 = 1.0
velocity = 1.0  # magnitude in y direction
T = 0.5  # final time

c = 1.  # wave speed
b = 0.1  # strong damping
kappa = 0.1  # nonlinearity constant
alpha = c  # absorbing condition

"""
    Newmark scheme constants
"""
gamma = 0.5
beta = 0.25
TOL = 1e-4
max_iter = 40

"""
    Initial conditions for the concentration and pressure
"""


def icu():  # u(t=0)
    return lambda x: np.cos(np.pi * x[1])


A = 1.0


def ic1p():  # p(t=0)
    return lambda x: A * np.sin(np.pi * x[0]) * np.sin(0.5 * np.pi * x[1])


def ic2p():  # p_t(t=0)
    return lambda x: 0. * x[0]


"""
    Source terms
"""


def source_term_u(t):
    return lambda x: -np.exp(-t) * np.cos(np.pi * x[1]) - np.pi * velocity * np.exp(-t) * np.sin(np.pi * x[1]) \
                     + D_0 * np.pi ** (2) * np.exp(-t) * np.cos(np.pi * x[1]) \
                     + D_1 * np.pi ** (2) * A * np.cos(t) * np.exp(-t) * np.sin(np.pi * x[0]) * (
                             np.sin(0.5 * np.pi * x[1]) * np.cos(np.pi * x[1]) + 0.5 * np.cos(
                         0.5 * np.pi * x[1]) * np.sin(np.pi * x[1]))


# save the spatial components and update the temporal ones in the time loop
def spatial_component_u1(x):
    return np.cos(np.pi * x[1])


def spatial_component_u2(x):
    return np.sin(np.pi * x[1])


def spatial_component_u3(x):
    return np.sin(np.pi * x[0]) * (
            np.sin(0.5 * np.pi * x[1]) * np.cos(np.pi * x[1]) +
            0.5 * np.cos(0.5 * np.pi * x[1]) * np.sin(np.pi * x[1])
    )


def source_term_p(t):
    return lambda x: -A * np.sin(np.pi * x[0]) * np.sin(0.5 * np.pi * x[1]) * np.cos(t) \
                     - A ** (2) * kappa * ((np.cos(t) * np.sin(np.pi * x[0]) * np.sin(0.5 * np.pi * x[1])) ** (2) - (
            np.sin(t) * np.sin(np.pi * x[0]) * np.sin(0.5 * np.pi * x[1])) ** (2)) \
                     + A * c ** (2) * np.pi ** (2) * 1.25 * np.cos(t) * np.sin(np.pi * x[0]) * np.sin(
        0.5 * np.pi * x[1]) \
                     - A * b * np.pi ** (2) * 1.25 * np.sin(t) * np.sin(np.pi * x[0]) * np.sin(0.5 * np.pi * x[1])


# spatial components of the source that do not change when time stepping
def spatial_component_p1(x):
    return np.sin(np.pi * x[0]) * np.sin(0.5 * np.pi * x[1])


def spatial_component_p2(x):
    s = np.sin(np.pi * x[0]) * np.sin(0.5 * np.pi * x[1])
    return s ** 2


"""
    Boundary conditions
"""


# give the boundary condition at Gamma_in for the concentration
def gamma_in(t):
    return lambda x: np.exp(-t) + x[0] * 0.


# give the absorbing boundary condition for the pressure
def gamma1(t):
    return lambda x: -A * 0.5 * np.pi * (c ** (2) * np.cos(t) - b * np.sin(t)) * np.sin(np.pi * x[0])


def gamma2(t):
    return lambda x: -A * np.pi * (c ** (2) * np.cos(t) - b * np.sin(t)) * np.sin(0.5 * np.pi * x[1])


def gamma3(t):
    return lambda x: -A * np.pi * (c ** (2) * np.cos(t) - b * np.sin(t)) * np.sin(0.5 * np.pi * x[1])


def gamma4(t):
    return lambda x: -A * 0.5 * np.pi * (c ** (2) * np.cos(t) - b * np.sin(t)) * np.sin(np.pi * x[0])


def spatial_gamma1(x):
    return np.sin(np.pi * x[0])


def spatial_gamma2(x):
    return np.sin(0.5 * np.pi * x[1])


"""
    Exact pressure and concentration
"""


def p_ex(t):
    return lambda x: A * np.cos(t) * np.sin(np.pi * x[0]) * np.sin(0.5 * np.pi * x[1])


def u_ex(t):
    return lambda x: np.exp(-t) * np.cos(np.pi * x[1])


"""
    Rectangular domain
"""
lx = 1.  # size x-direction
ly = 2.  # size y-direction
Nx = np.array([8, 12, 16, 20])  # numpy array of amount of elements in x-direction
Ny = calc_Ny(Nx, lx, ly)  # ensures elements are uniform

hlist = lx * np.sqrt(2) / Nx
LinfdGD_u = np.zeros(len(Nx))
L2dGD_u = np.zeros(len(Nx))
LinfL2_u = np.zeros(len(Nx))
LinfdG_p = np.zeros(len(Nx))
LinfL2_p = np.zeros(len(Nx))

import matplotlib.pyplot as plt

# Different polynomial degrees
for q in [1, 2]:
    print(f"\n{'=' * 60}")
    print(f"Running coupled simulations for polynomial degree q = {q}")
    print(f"{'=' * 60}\n")

    for i in range(len(Nx)):
        print(f"Coupled solver run {i + 1}, h = {hlist[i]}")

        eta = 6. * q ** (2)  # penalty parameter
        sigma = 2.  # penalty parameter diffusivity

        LinfdGD_u[i], LinfL2_u[i], L2dGD_u[i], LinfdG_p[i], LinfL2_p[i], concentration, mass = \
            perform_coupled_system_sim(lx, ly, icu, velocity, p_ex, u_ex,
                                       gamma, beta, c, b, alpha, kappa, q, sigma, eta, warp, TOL, max_iter,
                                       D_0, D_1, T, ic1p, ic2p, A, spatial_component_p1, spatial_component_p2,
                                       spatial_component_u1, spatial_component_u2, spatial_component_u3,
                                       plot_sol, plot_pressure,
                                       spatial_gamma1, spatial_gamma2, nx=Nx[i], ny=Ny[i],
                                       dt= 0.5*hlist[i] ** ((q + 1)))

    ratesL2dg = np.log(L2dGD_u[1:] / L2dGD_u[:-1]) / np.log(hlist[1:] / hlist[:-1])
    ratesL2 = np.log(LinfL2_u[1:] / LinfL2_u[:-1]) / np.log(hlist[1:] / hlist[:-1])
    print('L2dG rates concentration:', ratesL2dg)
    print('L2 rates concentration:', ratesL2)

    fig, ax = plt.subplots()

    ax.loglog(hlist, L2dGD_u, '-o', label=r'$\left(\int_0^T |e^{h,u}(t)|^2_{dG} ds \right)^{1/2}$')
    ax.loglog(hlist, LinfL2_u, '-o', label=r'$\max_{t \in [0,T]} |e^{h,u}(t)|_{L^2(\Omega)}$')

    add_slope_labels(ax, hlist, L2dGD_u, ratesL2dg)
    add_slope_labels(ax, hlist, LinfL2_u, ratesL2)

    ax.set_xlabel(r"$h$")
    ax.set_ylabel("discrete error -- concentration")
    ax.set_title(f"Polynomial degree q = {q}")
    ax.legend()

    tikzplotlib.save(f"output/coupled_concentration_error_rates_q{q}.tex")
    plt.show()


==> anc/ConvAnalysis_WesterveltEq.py <==
# The code performs convergence analysis for the Westervelt equation
# $$ (1+\kappa p)p_{tt} + \kappa (p_{t})^{2} - c^{2} \Delta p - b \Delta p_{t} = f, $$
# with absorbing conditions on the whole boundary

from main_functions import *

import warnings
warnings.filterwarnings('ignore', category=SyntaxWarning)

import webcolors
if not hasattr(webcolors, 'CSS3_HEX_TO_NAMES'):
    webcolors.CSS3_HEX_TO_NAMES = {v: k for k, v in webcolors.CSS3_NAMES_TO_HEX.items()}

import matplotlib.pyplot as plt
from matplotlib.legend import Legend

if not hasattr(Legend, '_ncol'):
    Legend._ncol = property(lambda self: self._ncols,
                            lambda self, val: setattr(self, '_ncols', val))

import tikzplotlib
import matplotlib.pyplot as plt

"""
    Simulations
"""
plot_sol = False
warp = True

"""
    Constants
"""
c = 1. #wave speed
b = 0.1 #strong damping
kappa = 0.1 #nonlinearity constant
alpha = c #absorbing condition
T = 0.5 #final time

"""
    Newmark scheme constants
"""
gamma = 0.5
beta = 0.25
TOL = 1e-4
max_iter = 40

"""
    Initial conditions
"""
A = 1.0
def ic1():#p(t=0)
    return lambda x: A*np.sin(np.pi*x[0])*np.sin(0.5*np.pi*x[1])
def ic2():#p_t(t=0)
    return lambda x: 0.*x[0]


"""
    Acoustic source term
"""

# save the spatial components and in the time loop update only the temporal parts
def spatial_component_f1(x):
    return np.sin(np.pi*x[0]) * np.sin(0.5*np.pi*x[1])

def spatial_component_f2(x):
    s = np.sin(np.pi*x[0]) * np.sin(0.5*np.pi*x[1])
    return s**2

"""
    Absorbing-like boundary conditions satisfied by the exact pressure
"""
def gamma1(t):
    return lambda x: -A*0.5*np.pi*(c**(2)*np.cos(t)-b*np.sin(t))*np.sin(np.pi*x[0])
def gamma2(t):
    return lambda x: -A*np.pi*(c**(2)*np.cos(t)-b*np.sin(t))*np.sin(0.5*np.pi*x[1])
def gamma3(t):
    return lambda x: -A*np.pi*(c**(2)*np.cos(t)-b*np.sin(t))*np.sin(0.5*np.pi*x[1])
def gamma4(t):
    return lambda x: -A*0.5*np.pi*(c**(2)*np.cos(t)-b*np.sin(t))*np.sin(np.pi*x[0])

# save the spatial components and in the time loop update only the temporal parts
def spatial_component_gamma1(x):
    return np.sin(np.pi * x[0])

def spatial_component_gamma2(x):
    return np.sin(0.5 * np.pi * x[1])

"""
    Exact solution and its time derivative
"""
def p_ex(t):
    return lambda x: A*np.cos(t)*np.sin(np.pi*x[0])*np.sin(0.5*np.pi*x[1])

def p_ex_t(t):
    return lambda x: -A*np.sin(t)*np.sin(np.pi*x[0])*np.sin(0.5*np.pi*x[1])


"""
    Rectangular domain
"""
lx = 1.0 #width x-direction
ly = 2.0 #length y-direction
Nx = np.array([8, 12, 16, 20]) #numpy array of amount of elements in x-direction
Ny = calc_Ny(Nx, lx, ly) #ensures elements are uniform


hlist = lx*np.sqrt(2)/Nx
LinfdG = np.zeros(len(Nx))
LinfL2 = np.zeros(len(Nx))
LinfL2_timederivative = np.zeros(len(Nx))

# Loop over different polynomial degrees
for q in [1, 2]:
    print(f"\n{'=' * 60}")
    print(f"Running simulations for polynomial degree q = {q}")
    print(f"{'=' * 60}\n")

    # stabilization parameter in the dG scheme
    eta = 6. * q ** (2)

    # Initialize error arrays
    LinfdG = np.zeros(len(Nx))
    LinfL2 = np.zeros(len(Nx))
    LinfL2_timederivative = np.zeros(len(Nx))

    # Run simulations for different mesh sizes
    for i in range(len(Nx)):
        print(f"Solver run {i + 1}, h = {hlist[i]}, q = {q}")
        LinfdG[i], LinfL2[i], LinfL2_timederivative[i] = perform_nonlinear_sim(
            lx, ly, T, q,
            ic1, ic2,
            A, spatial_component_f1, spatial_component_f2,
            spatial_component_gamma1, spatial_component_gamma2,
            c, b, beta, alpha, gamma, eta,
            plot_sol,
            TOL, kappa, max_iter,
            warp, p_ex, p_ex_t,
            nx=Nx[i], ny=Ny[i], dt= 0.5*hlist[i] ** (q + 1)
        )

    # Error analysis
    print(f'\nResults for q = {q}:')
    print('dG errors:', LinfdG)
    print('L2 errors pressure:', LinfL2)
    print('L2 errors time derivative of the pressure:', LinfL2_timederivative)

    # Compute convergence rates
    ratesdg = np.log(LinfdG[1:] / LinfdG[:-1]) / np.log(hlist[1:] / hlist[:-1])
    ratesL2 = np.log(LinfL2[1:] / LinfL2[:-1]) / np.log(hlist[1:] / hlist[:-1])
    ratesL2_timederivative = np.log(LinfL2_timederivative[1:] / LinfL2_timederivative[:-1]) / np.log(
        hlist[1:] / hlist[:-1])

    print('dG rates:', ratesdg)
    print('L2 rates time derivative:', ratesL2_timederivative)

    # Create error plot
    fig, ax = plt.subplots()

    ax.loglog(hlist, LinfdG, '-o', label=r'$\max_{t \in [0,T]} |e^{h,p}(t)|_{dG}$')
    ax.loglog(hlist, LinfL2_timederivative, '-o', label=r'$\max_{t \in [0,T]} |e^{h,p}_t(t)|_{L^2(\Omega)}$')

    add_slope_labels(ax, hlist, LinfdG, ratesdg)
    add_slope_labels(ax, hlist, LinfL2_timederivative, ratesL2_timederivative)

    ax.set_xlabel(r"$h$")
    ax.set_ylabel("discrete error -- pressure")
    ax.set_title(f"Polynomial degree q = {q}")
    ax.legend()

    # Save the error plot
    tikzplotlib.save(f"output/error_rates_q{q}.tex")
    plt.show()

==> anc/RealisticSim_CoupledSystem.py <==
# This code solves  the convection-diffusion equation for the drug concentration
# $$ u_{t} + \nabla\cdot (vc)-\nabla \cdot (D(p) \nabla u) = f_{u},$$
# with mixed conditions coupled to the Westervelt equation for the ultrasound pressure waves
# $$ (1+\kappa p)p_{tt} + \kappa (p_{t})^{2} - c^{2} \Delta p - b \Delta p_{t} = f_{p},$$
# with absorbing conditions, where D(p)= D_0(1+D_1|p|)

from main_functions import *
import tikzplotlib

import warnings

warnings.filterwarnings('ignore', category=SyntaxWarning)

import webcolors

if not hasattr(webcolors, 'CSS3_HEX_TO_NAMES'):
    webcolors.CSS3_HEX_TO_NAMES = {v: k for k, v in webcolors.CSS3_NAMES_TO_HEX.items()}

import matplotlib.legend as mlegend
if not hasattr(mlegend.Legend, '_ncol'):
    mlegend.Legend._ncol = property(lambda self: self._ncols)


#  Simulations

plot_sol = True
plot_pressure = True
warp = True

"""
#  Rectangular domain
"""
lx = 0.01  # size x-direction
ly = 0.01  # size y-direction
Nx = [40]  # numpy array of amount of elements in x-direction
Ny = Nx  # ensures elements are uniform
q = 1  # polynomial degree
eta = 6. * q ** (2)  # penalty parameter

"""
#  Constants
"""

D_0 = 5 #
diffusivity = D_0
D_1 = 500  # chosen such that D_1*p ~ 1
sigma = 25  # penalty parameter diffusivity
absolute_value = True  # D=D_0(1+D_1 |p|) if True, else D=D_0(1+D_1 p)
velocity = 0.001  # magnitude in y direction, 0.001 is realistic in capillaries, see bloodspeed reference
T = 5e-6  # final time

c = 1500.  # wave speed
b = 1e-6  # strong damping
kappa = 1 # nonlinearity constant
alpha = c  # parameter in the ABCs

"""
#  Newmark scheme constants
"""
gamma = 0.5
beta = 0.25
TOL = 1e-4
max_iter = 40

#  Initial pressure conditions are zero

"""
#  Source term
"""


# concentration source is set to zero here

# frequency
omega = 4e5

# save the spatial component and update the temporal one only in the time loop
def spatial_component_source_p(x):
    sigma = 0.0002
    return 3e11 * np.exp(-1 / sigma ** 2 * ((x[0] - 0.5 * lx) ** 2 + (x[1] - 0.5 * ly) ** 2))

# the full source is sin(2\pi*w*t)*spatial_component_source_p
"""
#  Boundary conditions
"""

# u_in is set in main_functions_FUS_JMGT.py to 1

# g_abs is set to zero in the realistic setting

"""
#   Exact solution, not relevant here
"""


def p_ex(t):
    return lambda x: 0. * x[0]


def u_ex(t):
    return lambda x: 0. * x[0]



hlist = lx * np.sqrt(2) / Nx

for i in range(len(Nx)):
    print(f"Coupled solver run in a realistic setting")
    concentration_with_ultrasound, mass_with_ultrasound = perform_realistic_coupled_system_sim(lx, ly, velocity, omega,
                                                               gamma, beta, c, b, alpha, kappa, q, sigma, eta, warp,
                                                               TOL, max_iter,
                                                               D_0, D_1, absolute_value, T, spatial_component_source_p,
                                                               plot_sol, plot_pressure,
                                                               nx=Nx[i], ny=Ny[i], dt=5e-8)

    print(f"De-coupled concentration solver run in a realistic setting")
    warp = False
    concentration_without_ultrasound, mass_without_ultrasound = perform_concentration_sim(lx, ly, velocity,
                                                                                          q, sigma, eta, warp,
                                                                                          diffusivity, T,
                                                                                          plot_sol,
                                                                                          nx=Nx[i], ny=Ny[i], dt=5e-8)


# Plot the rel. difference between the average concentration at the end boundary with and without ultrasound effect

relative_diff = (concentration_with_ultrasound - concentration_without_ultrasound) / concentration_without_ultrasound.max()
plt.plot(np.linspace(0, T, len(concentration_with_ultrasound)),
         relative_diff )
plt.title('Relative change in concentration at Gamma_4')
tikzplotlib.save(f"output/reldiff_concG4.tex")
plt.show()




==> anc/RealisticSim_WesterveltEq.py <==
# This is the code for the realistic acoustic experiment
# The code solves the Westervelt equation
# $$ (1+\kappa p)p_{tt} + \kappa (p_{t})^{2} - c^{2} \Delta p - b \Delta p_{t} = f, $$
# with absorbing conditions on the whole boundary

from main_functions import *
import tikzplotlib

boundary = 'Absorbing'

# configuration for absorbing conditions error analysis

"""
    Simulations
"""
plot_sol = True
calc_error = True #if this is set to false, the quantity calculated are the quantities of interest
warp = True
in_notebook = False

"""
    Rectangular domain
"""
lx = 1.0 #size x-direction
ly = 2.0 #size y-direction
Nx = np.array([8,12, 16]) #numpy array of amount of elements in x-direction
# Nx = np.array([2,4,8])
q = 1
eta = 6.*q**(2)
Ny = calc_Ny(Nx, lx, ly) #ensures elements are uniform

"""
    Constants
"""
c = 1. #wave speed
b = 0.1 #strong damping
kappa = 0.1 #nonlinearity constant
alpha = c #absorbing condition
T = 0.5 #final time
const = 0.1 #const such that dt = const * h

"""
    Newmark scheme constants
"""
gamma = 0.5
beta = 0.25
TOL = 1e-4
max_iter = 40

"""
    Initial conditions
"""
A = 1.0
def ic1():#p(t=0)
    return lambda x: A*np.sin(np.pi*x[0])*np.sin(0.5*np.pi*x[1])
def ic2():#p_t(t=0)
    return lambda x: 0.*x[0]


"""
    Source term
"""
def source_term(t):
    return lambda x: -A*np.sin(np.pi*x[0])*np.sin(0.5*np.pi*x[1])*np.cos(t) \
                -A**(2)*kappa*((np.cos(t)*np.sin(np.pi*x[0])*np.sin(0.5*np.pi*x[1]))**(2)-(np.sin(t)*np.sin(np.pi*x[0])*np.sin(0.5*np.pi*x[1]))**(2)) \
                +A*c**(2)*np.pi**(2)*1.25*np.cos(t)*np.sin(np.pi*x[0])*np.sin(0.5*np.pi*x[1]) \
                -A*b*np.pi**(2)*1.25*np.sin(t)*np.sin(np.pi*x[0])*np.sin(0.5*np.pi*x[1])

"""
    Boundary conditions
Choose between:
    'Dirichlet': all around Dirichlet conditions
    'Absorbing': all around absorbing conditions (set calc_error to false to calculate quantity of interest!)
"""
boundary = 'Absorbing'

#give the Dirichlet boundary condition
def gammaD(t):
    return lambda x: 0.*x[0]

#give the Absorbing boundary condition
def gamma1(t):
    return lambda x: -A*0.5*np.pi*(c**(2)*np.cos(t)-b*np.sin(t))*np.sin(np.pi*x[0])
def gamma2(t):
    return lambda x: -A*np.pi*(c**(2)*np.cos(t)-b*np.sin(t))*np.sin(0.5*np.pi*x[1])
def gamma3(t):
    return lambda x: -A*np.pi*(c**(2)*np.cos(t)-b*np.sin(t))*np.sin(0.5*np.pi*x[1])
def gamma4(t):
    return lambda x: -A*0.5*np.pi*(c**(2)*np.cos(t)-b*np.sin(t))*np.sin(np.pi*x[0])
"""
    Exact solution and its time derivative
"""
def p_ex(t):
    return lambda x: A*np.cos(t)*np.sin(np.pi*x[0])*np.sin(0.5*np.pi*x[1])

def p_ex_t(t):
    return lambda x: -A*np.sin(t)*np.sin(np.pi*x[0])*np.sin(0.5*np.pi*x[1])
"""
# configuration for the experiment in a realistic setting

"""
   # Simulations
"""
plot_sol = True
calc_error = False #if this is set to false, the quantity calculated are the quantities of interest
warp = True
in_notebook = False

"""
   # Rectangular domain
"""
lx = 0.01 #size x-direction
ly = 0.02 #size y-direction
Nx = np.array([16]) #numpy array of amount of elements in x-direction
q = 1
eta = 6.*q**(2)
Ny = calc_Ny(Nx, lx, ly) #ensures elements are uniform

"""
  #  Constants
"""
c = 1500. #wave speed
b = 0.001 #strong damping
kappa = 1.0#we consider pressure in GPa #nonlinearity constant
alpha = c #absorbing condition
T = 7*1e-6 #final time
const = 0.1#const such that dt = const * h

"""
  #  Newmark scheme constants
"""
gamma = 0.5
beta = 0.25
TOL = 1e-4
max_iter = 40

"""
  #  Initial conditions
"""

def ic1():#p(t=0)
    return lambda x: 0.*x[0]
def ic2():#p_t(t=0)
    return lambda x: 0.*x[0]


"""
   # Source term
"""
sigma = 0.0002
def source_term(t):
    return lambda x: 10**(11)*np.exp(-1/(sigma**(2))*((x[0]-0.5*lx)**(2)+(x[1]-0.5*ly)**(2)))*(np.sin(2.*np.pi*700000.*t))

boundary = 'Absorbing'

#give the Dirichlet boundary condition
def gammaD(t):
    return lambda x: 0.*x[0]

#give the Absorbing boundary condition
def gamma1(t):
    return lambda x: 0.*x[0]
def gamma2(t):
    return lambda x: 0.*x[0]
def gamma3(t):
    return lambda x: 0.*x[0]
def gamma4(t):
    return lambda x: 0.*x[0]

"""
  #  Exact solution
"""
def p_ex(t):
    return lambda x: 0.*x[0] #not relevant because we do not have an actual solution

"""

# Run the simulations.

hlist = lx*np.sqrt(2)/Nx
LinfdG = np.zeros(len(Nx))
LinfL2 = np.zeros(len(Nx))
LinfL2_timederivative = np.zeros(len(Nx))

for i in range(len(Nx)):
    print(f"Solver run {i+1}, h = {hlist[i]}")
    LinfdG[i], LinfL2[i], LinfL2_timederivative[i] = perform_nonlinear_sim(
    lx, ly, T, q,
    ic1, ic2,
    boundary,
    source_term,
    gammaD, gamma1, gamma2, gamma3, gamma4,
    c, b, beta, alpha, gamma, eta,
    plot_sol, in_notebook,
    TOL, kappa, max_iter,
    warp, calc_error, p_ex, p_ex_t,
    nx = Nx[i], ny = Ny[i], dt=const*hlist[i]**(q+1)
)

# Error plots

import matplotlib.pyplot as plt

print('dG errors',LinfdG,)
print('L2 errors pressure',LinfL2)
print('L2 errors time derivative of the pressure',LinfL2_timederivative)

ratesdg = np.log(LinfdG[1:] / LinfdG[:-1]) / np.log(hlist[1:] / hlist[:-1])
ratesL2 = np.log(LinfL2[1:] / LinfL2[:-1]) / np.log(hlist[1:] / hlist[:-1])
ratesL2_timederivative = np.log(LinfL2_timederivative[1:] / LinfL2_timederivative[:-1]) / np.log(hlist[1:] / hlist[:-1])
print('dG rates:',ratesdg)
print('L2 rates:',ratesL2)
print('L2 rates time derivative:',ratesL2_timederivative)

"""
plt.loglog(hlist,LinfdG,'-o',label='LinfdG error')
add_points(hlist,LinfdG,ratesdg)
plt.loglog(hlist,LinfL2,'-o',label='LinfL2 error')
add_points(hlist,LinfL2,ratesL2)

b1 = 0.1/hlist[-1]
b2 = 0.003/hlist[-1]**(2)
#b3 = 0.0001/hlist[-1]**(3)
plt.loglog(hlist,hlist*b1,'--',label='h')
plt.loglog(hlist,hlist**2*b2,'--',label='h^2')
#plt.loglog(hlist,hlist**3*b3,'--',label='h^3')

plt.xlabel('h')
plt.ylabel('error')
plt.legend()
plt.title('Empirical order')
plt.show()
"""

fig, ax = plt.subplots()

ax.loglog(hlist, LinfdG, '-o', label=r'$\max_{t \in [0,T]} |e^{h,p}(t)|_{dG}$')
ax.loglog(hlist, LinfL2, '-o', label=r'$\max_{t \in [0,T]} |e^{h,p}(t)|_{L^2(\Omega)}$')
ax.loglog(hlist, LinfL2_timederivative, '-o', label=r'$\max_{t \in [0,T]} |e^{h,p}_t(t)|_{L^2(\Omega)}$')

add_slope_labels(ax, hlist, LinfdG, ratesdg)
add_slope_labels(ax, hlist, LinfL2, ratesL2)
add_slope_labels(ax, hlist, LinfL2_timederivative, ratesL2_timederivative)

ax.set_xlabel(r"$h$")
ax.set_ylabel("discrete error pressure")
ax.legend()
plt.show()

tikzplotlib.save("output/error_rates_q1.tex")



==> anc/main_functions.py <==
# The file contains solvers for the Westervelt equation and the coupled pressure-concentration system

import dolfinx
from dolfinx import fem, mesh, plot
from dolfinx.mesh import meshtags
import dolfinx.fem.petsc as petsc
from mpi4py import MPI
import numpy as np
import ufl
from tqdm import tqdm
import matplotlib.pyplot as plt

from ufl import (
    CellDiameter,
    FacetNormal,
    avg,
    conditional,
    dot,
    grad,
    gt,
    inner,
    outer,
    system,
    FacetArea
)
import platform
import pyvista as pv


# calculate the amount of elements in the y-direction to ensure uniform elements
def calc_Ny(Nx, lx, ly):
    return (ly / lx * Nx).astype(int)


def jump(phi, n):  # []
    return outer(phi("+"), n("+")) + outer(phi("-"), n("-"))


# returns u(t=0) and u(t=dt)
def pressure_ics(p0, p1, dt, V):
    pnn = fem.Function(V)
    pn = fem.Function(V)
    pnn.x.array[:] = p0.x.array[:]
    pn.x.array[:] = p0.x.array[:] + dt * p1.x.array[:]
    return pnn, pn


def add_slope_labels(
        ax, x, y, rate, offset=0.7
):
    """
    Place one slope label centered between each pair of points.
    """

    rate = np.asarray(rate)

    if len(rate) != len(x) - 1:
        raise ValueError("rate must have length len(x) - 1")

    for i in range(len(x) - 1):
        r = rate[i]

        # log–log midpoint between consecutive points
        xm = np.sqrt(x[i] * x[i + 1])
        ym = np.sqrt(y[i] * y[i + 1]) * offset

        ax.text(
            xm,
            ym,
            f"{r:.4f}",
            ha="center",
            va="center"
        )


# return meshtags of boundaries
def find_boundaries(boundaries, msh):
    facet_indices, facet_markers = [], []
    fdim = msh.topology.dim - 1
    for (marker, locator) in boundaries:
        facets = mesh.locate_entities(msh, fdim, locator)
        facet_indices.append(facets)
        facet_markers.append(np.full_like(facets, marker))
    facet_indices = np.hstack(facet_indices).astype(np.int32)
    facet_markers = np.hstack(facet_markers).astype(np.int32)
    sorted_facets = np.argsort(facet_indices)
    facet_tag = meshtags(msh, fdim, facet_indices[sorted_facets], facet_markers[sorted_facets])
    return facet_tag


# give discontinuous function of constants
def split_const(const1, const2, msh, V):
    W = fem.functionspace(msh, ("Discontinuous Lagrange", 0))
    const0 = fem.Function(W)
    const = fem.Function(V)
    const0.interpolate(lambda x: np.where(x[1] <= 1.0, const1, const2))
    const.interpolate(const0)
    return const


# subplot
def plot_sub_improved(i, j, t, uh, plotter, grid, warp=True):
    plotter.subplot(i, j)
    plotter.set_background('white')
    plotter.renderer.SetUseDepthPeeling(1)
    title = ' '
    if i == 1 and j == 0:
        title = '  '
    if i == 0 and j == 1:
        title = '   '
    if i == 1 and j == 1:
        title = '    '
    sargs = dict(title=title, height=0.25, vertical=True, position_x=0.05, position_y=0.05)
    grid.point_data["u"] = uh.x.array.real
    sargs = dict(title=title, height=0.25, vertical=True, position_x=0.05, position_y=0.05)
    u_vals = uh.x.array.real.copy()
    u_vals[~np.isfinite(u_vals)] = 0.0
    grid.point_data["u"] = u_vals
    plotter.add_text(f't={t * 1e6:.4f} µs')

    if warp == True:
        warped = grid.copy().warp_by_scalar("u")
        plotter.add_mesh(warped, scalars="u", show_edges=False,
                         lighting=False, smooth_shading=True,
                         style='surface', point_size=0,
                         show_scalar_bar=True, scalar_bar_args=sargs)
    else:
        plotter.add_mesh(grid.copy(), show_edges=True, show_scalar_bar=True, scalar_bar_args=sargs, clim=[1e-8, 1e-6])
        plotter.view_xy()

# add order of convergence to loglog plot
def add_points(hlist, errors, rate):

    for h, err, rates in zip(hlist[:-1], errors[:-1], rate):
        label = "{:.2f}".format(rates)

        plt.annotate(label,
                     (h, err),
                     textcoords="offset points",
                     xytext=(-30, -10),
                     ha='center')


# get maximum cellsize
def hmax(msh):
    tdim = msh.topology.dim
    num_cells = msh.topology.index_map(tdim).size_local
    cells = np.arange(num_cells, dtype=np.int32)
    meshj = dolfinx.cpp.mesh.Mesh_float64(msh.comm, msh.topology, msh.geometry)
    hj = dolfinx.cpp.mesh.h(meshj, tdim, cells)
    return hj.max()


# L2 norm
def L2_norm(u, msh):
    dx = ufl.Measure("dx", domain=msh)
    return np.sqrt(fem.assemble_scalar(fem.form(inner(u, u) * dx)))


# dG (semi-)norm
def dg_norm(u, msh):
    dx = ufl.Measure("dx", domain=msh)
    dS = ufl.Measure("dS", domain=msh)
    h = CellDiameter(msh)
    hF = FacetArea(msh)
    n = FacetNormal(msh)
    # return np.sqrt(fem.assemble_scalar(fem.form(inner(grad(u),grad(u))*dx+(1/ hF) * inner(jump(u, n), jump(u, n)) * dS)))
    return np.sqrt(fem.assemble_scalar(fem.form(
        inner(grad(u), grad(u)) * dx + inner(jump(u, n), jump(u, n)) / hF * dS
    )))

# bilinear form
def asip(u, v, msh, eta):
    dx = ufl.Measure("dx", domain=msh)
    dS = ufl.Measure("dS", domain=msh)
    h = CellDiameter(msh)
    hF = FacetArea(msh)
    n = FacetNormal(msh)

    ibp_term = inner(grad(u), grad(v)) * dx
    consistency_term = inner(avg(grad(u)), jump(v, n)) * dS
    symmetry_term = inner(avg(grad(v)), jump(u, n)) * dS
    penalty_term = eta / hF * inner(jump(u, n), jump(v, n)) * dS
    return ibp_term - consistency_term - symmetry_term + penalty_term

"""
    Solver for the Westervelt equation using a predictor-corrector Newmark scheme for time stepping combined 
    with a fixed-point iteration
"""

def perform_nonlinear_sim(
        lx, ly, T, q,
        ic1, ic2,
        A, spatial_component_f1, spatial_component_f2,
        spatial_component_gamma1, spatial_component_gamma2,
        c, b, beta, alpha, gamma, eta,
        plot_sol,
        TOL, kappa, max_iter,
        warp, p_ex, p_ex_t,
        nx=4, ny=8, dt=0.1
):
    # mesh setup
    msh = mesh.create_rectangle(
        comm=MPI.COMM_WORLD,
        points=((0.0, 0.0), (lx, ly)),  # lower and upper corners of rectangle
        n=(nx, ny),  # amount of points per dimension
        cell_type=mesh.CellType.triangle,
    )

    t = 0.
    N = int(T / dt)

    # dG space setup with polynomial degree q
    V = fem.functionspace(msh, ("Discontinuous Lagrange", q))

    # initializing the pressure field
    p = fem.Function(V)
    pdot = fem.Function(V)
    pdotdot = fem.Function(V)

    p_pred = fem.Function(V)
    pdot_pred = fem.Function(V)
    pdotdot_previous = fem.Function(V)

    p.interpolate(ic1())
    p_pred.interpolate(ic1())
    pdot.interpolate(ic2())
    pdot_pred.interpolate(ic2())

    boundaries = [(1, lambda x: np.isclose(x[1], 0.)),
                  (2, lambda x: np.isclose(x[0], 0.)),
                  (3, lambda x: np.isclose(x[0], lx)),
                  (4, lambda x: np.isclose(x[1], ly))]
    facet_tag = find_boundaries(boundaries, msh)

    dx = ufl.Measure("dx", domain=msh)
    dsA = ufl.Measure("ds", domain=msh, subdomain_data=facet_tag)

    """"
     Acoustic source term
    """
    f = fem.Function(V)

    # Interpolate spatial basis functions once
    basis1 = fem.Function(f.function_space)
    basis1.interpolate(spatial_component_f1)
    b1 = basis1.x.array.copy()

    basis2 = fem.Function(f.function_space)
    basis2.interpolate(spatial_component_f2)
    b2 = basis2.x.array.copy()

    # update the temporal part of the acoustic source
    coeff_cos = -A + A * c ** 2 * np.pi ** 2 * 1.25
    coeff_sin = -A * b * np.pi ** 2 * 1.25
    coeff_nonlinear = -A ** 2 * kappa

    f.x.array[:] = (coeff_cos * np.cos(t) + coeff_sin * np.sin(t)) * b1 + coeff_nonlinear * np.cos(2 * t) * b2

    """
     set up g_abs boundary conditions on the four sides of the domain
    """
    g1, g2, g3, g4 = fem.Function(V), fem.Function(V), fem.Function(V), fem.Function(V)
    # interpolate the spatial parts of g_abs once
    basis_gamma1 = fem.Function(V)
    basis_gamma1.interpolate(spatial_component_gamma1)
    spatial_g1 = basis_gamma1.x.array.copy()

    basis_gamma2 = fem.Function(V)
    basis_gamma2.interpolate(spatial_component_gamma2)
    spatial_g2 = basis_gamma2.x.array.copy()

    # Pre-compute constant coefficients
    coeff1_g = -A * 0.5 * np.pi
    coeff2_g = -A * np.pi

    time_factor = c ** 2 * np.cos(t) - b * np.sin(t)

    # Update the temporal parts g_abs on four sides
    g1.x.array[:] = coeff1_g * time_factor * spatial_g1
    g2.x.array[:] = coeff2_g * time_factor * spatial_g2
    g3.x.array[:] = coeff2_g * time_factor * spatial_g2
    g4.x.array[:] = coeff1_g * time_factor * spatial_g1

    # weak form
    u = ufl.TrialFunction(V)
    v = ufl.TestFunction(V)

    rhs_fixed = f * v * dx + inner(g1, v) * dsA(1) + inner(g2, v) * dsA(2) \
                + inner(g3, v) * dsA(3) + inner(g4, v) * dsA(4)

    L = rhs_fixed - c ** 2 * asip(p_pred, v, msh, eta) - b * asip(pdot_pred, v, msh, eta) \
        - kappa * inner(p * pdotdot, v) * dx - kappa * inner(pdot * pdot, v) * dx \
        - alpha * inner(pdot_pred, v) * dsA


    a = inner(u, v) * dx + c ** (2) * beta * dt ** (2) * asip(u, v, msh, eta) + b * gamma * dt * asip(u, v, msh, eta) \
        + alpha * gamma * dt * inner(u, v) * dsA  # linearized bilinear form for pdotdot

    # Compile the bilinear and linear forms

    bilinear_form = fem.form(a)
    linear_form = fem.form(L)

    # compiled_a_p = fem.form(a_p)#create finite element form
    A_p = petsc.assemble_matrix(bilinear_form)  # create matrix from form
    A_p.assemble()

    # compiled_L_p = fem.form(L_p)#create finite element form
    b_p = fem.petsc.create_vector(linear_form)

    # create solver
    from petsc4py import PETSc
    solver = PETSc.KSP().create(msh.comm)
    solver.setOperators(A_p)  # add matrix A to solver
    solver.setType(
        PETSc.KSP.Type.PREONLY)  # only use preconditioner, no krylov method (=method using powers of matrix to get orthogonality?)
    solver.getPC().setType(PETSc.PC.Type.LU)  # use LU decomposition

    if plot_sol:
        import pyvista

        pyvista.OFF_SCREEN = True

        plotter = pyvista.Plotter(notebook= False, shape=(2, 2))

        plotter.subplot(0, 0)
        cells, types, x = plot.vtk_mesh(V)

        sargs = dict(title='p', height=0.25, vertical=True, position_x=0.05, position_y=0.05)
        grid = pyvista.UnstructuredGrid(cells, types, x)
        grid.point_data["u"] = p.x.array.real
        plotter.add_mesh(grid, show_edges=True, show_scalar_bar=True, scalar_bar_args=sargs)
        plotter.add_text(f't=' + str(t))

        if warp == True:
            warped = grid.warp_by_scalar()
            plotter.add_mesh(warped, show_scalar_bar=False)
        else:
            plotter.view_xy()

    pex = fem.Function(V)
    pext = fem.Function(V)

    LinfdG = 0.
    LinfL2 = 0.
    LinfL2_timederivative = 0.


    """
     Time stepping
    """
    # time bar
    pbar = tqdm(total=T, desc="Time stepping", unit="time")

    while t < T:

        t_old = t
        t += dt

        # predictor step
        p_pred.x.array[:] = p.x.array + dt * pdot.x.array + (1. - 2 * beta) * dt ** (2) / 2. * pdotdot.x.array
        pdot_pred.x.array[:] = pdot.x.array + (1 - gamma) * dt * pdotdot.x.array

        # update the temporal part of f
        f.x.array[:] = (coeff_cos * np.cos(t) + coeff_sin * np.sin(t)) * b1 + coeff_nonlinear * np.cos(2 * t) * b2

        # update the temporal part of absorbing-like boundary data g_abs
        time_factor = c ** 2 * np.cos(t) - b * np.sin(t)

        # Update the temporal parts of g_abs on four sides
        g1.x.array[:] = coeff1_g * time_factor * spatial_g1
        g2.x.array[:] = coeff2_g * time_factor * spatial_g2
        g3.x.array[:] = coeff2_g * time_factor * spatial_g2
        g4.x.array[:] = coeff1_g * time_factor * spatial_g1

        # update p
        p.x.array[:] = p_pred.x.array
        pdot.x.array[:] = pdot_pred.x.array

        pdotdot_previous.x.array[:] = pdotdot.x.array

        """
             fixed-point iterations
        """
        counter = 0
        rel_error = TOL + 1.

        while counter < max_iter and rel_error > TOL:
            counter += 1
            b_p.set(0)
            fem.petsc.assemble_vector(b_p, linear_form)  # just reassemble, no recompile
            solver.solve(b_p, pdotdot.x.petsc_vec)
            pdotdot.x.scatter_forward()

            # corrector step
            p.x.array[:] = p_pred.x.array + beta * dt ** (2) * pdotdot.x.array
            pdot.x.array[:] = pdot_pred.x.array + gamma * dt * pdotdot.x.array

            # tolerance condition
            rel_error = L2_norm(pdotdot - pdotdot_previous, msh) / L2_norm(pdotdot, msh)
            pdotdot_previous.x.array[:] = pdotdot.x.array

        if plot_sol:
            # plot at 4 times
            if int(t / dt) == int(N / 3):
                plot_sub_improved(0, 1, t, p, plotter, grid, warp)
            elif int(t / dt) == int(2 * N / 3):
                plot_sub_improved(1, 0, t, p, plotter, grid, warp)
            elif int(t / dt) == N:
                plot_sub_improved(1, 1, t, p, plotter, grid, warp)

        """
            Calculate errors
        """
        pex.interpolate(p_ex(t))
        e = p - pex
        dg_error_current = dg_norm(e, msh)

        if dg_error_current > LinfdG:
            LinfdG = dg_error_current

        L2_error_current = L2_norm(e, msh)
        if L2_error_current > LinfL2:
            LinfL2 = L2_error_current

        pext.interpolate(p_ex_t(t))
        et = pdot - pext
        L2_error_timederivative_current = L2_norm(et, msh)
        if L2_error_timederivative_current > LinfL2_timederivative:
            LinfL2_timederivative = L2_error_timederivative_current

        pbar.update(t - t_old)

    if plot_sol:
        plotter.screenshot('output/pressure', return_img=False)

    pbar.close()

    return LinfdG, LinfL2, LinfL2_timederivative


"""
    Functions specific to coupled pressure-concentration system
"""

# bilinear form with dependence on D
def asipD(u, w, msh, D, sigma, eta):
    dx = ufl.Measure("dx", domain=msh)
    dS = ufl.Measure("dS", domain=msh)
    hF = FacetArea(msh)
    n = FacetNormal(msh)
    ibp_term = inner(D * grad(u), grad(w)) * dx
    consistency_term = inner(avg(D * grad(u)), jump(w, n)) * dS
    symmetry_term = inner(avg(D * grad(w)), jump(u, n)) * dS
    penalty_term = sigma * eta / hF * inner(jump(u, n), jump(w, n)) * dS
    return ibp_term - consistency_term - symmetry_term + penalty_term


# upwind value of a function phi
def up(phi, n, v):
    lmbda = conditional(gt(dot(v, n), 0), 1, 0)
    return lmbda("+") * phi("+") + lmbda("-") * phi("-")


# bilinear form for convective term
def bdg(u, w, v, msh, ds_out):
    dx = ufl.Measure("dx", domain=msh)
    dS = ufl.Measure("dS", domain=msh)
    h = CellDiameter(msh)
    n = FacetNormal(msh)
    ibp_term = -inner(u * v, grad(w)) * dx
    up_term = inner(avg(v) * up(u, n, v), jump(w, n)) * dS
    out_term = inner(outer(u, n), v * w) * ds_out
    return ibp_term + up_term + out_term


# dg norm with D dependence
def dgD_norm(u, msh, D, eta, sigma):
    dx = ufl.Measure("dx", domain=msh)
    dS = ufl.Measure("dS", domain=msh)
    h = CellDiameter(msh)
    n = FacetNormal(msh)
    return np.sqrt(fem.assemble_scalar(fem.form(inner(D * grad(u), grad(u)) * dx \
                                                + (eta * sigma / avg(h)) * inner(jump(u, n), jump(u, n)) * dS)))


# calculate concentration at end boundary and mass on whole domain
def concentration_at_end(u, dsEnd):
    return fem.assemble_scalar(fem.form(inner(u, 1.) * dsEnd))

def total_mass(u, dx):
    return fem.assemble_scalar(fem.form(inner(u, 1.) * dx))

"""
   Solver for the nonlinear wave sequentially coupled to linear concentration
"""

def perform_coupled_system_sim(
        lx, ly, icu, velocity, p_ex, u_ex,
        gamma, beta, c, b, alpha, kappa, q, sigma, eta, warp, TOL, max_iter,
        D_0, D_1, T, ic1p, ic2p, A, spatial_component_fp1, spatial_component_fp2,
        spatial_component_fu1, spatial_component_fu2, spatial_component_fu3,
        plot_sol, plot_pressure,
        spatial_gamma1, spatial_gamma2, nx, ny, dt
):
    # mesh setup
    msh = mesh.create_rectangle(
        comm=MPI.COMM_WORLD,
        points=((0.0, 0.0), (lx, ly)),  # lower and upper corners of rectangle
        n=(nx, ny),  # amount of points per dimension
        cell_type=mesh.CellType.triangle,
    )

    n = FacetNormal(msh)

    # function space setup
    V = fem.functionspace(msh, ("Discontinuous Lagrange", q))  # create discontinuous lagrange functions of degree q

    # velocity
    v_dir = ufl.as_vector((0., 1.0))
    v_val = fem.Function(V)
    v_val.x.array[:] = velocity
    v = v_val * v_dir

    # time
    t = 0.0
    N = int(T / dt)

    # Gamma_in boundary condition
    u_in = fem.Function(V)
    u_in.x.array[:] = np.exp(-dt)


    # initial condition for the concentration
    u0 = fem.Function(V)
    u0.interpolate(icu())
    un = fem.Function(V)
    un.x.array[:] = u0.x.array

    # initial conditions for the pressure
    p = fem.Function(V)
    pdot = fem.Function(V)
    pdotdot = fem.Function(V)

    p_pred = fem.Function(V)
    pdot_pred = fem.Function(V)
    pdotdot_previous = fem.Function(V)

    p.interpolate(ic1p())
    p_pred.interpolate(ic1p())
    pdot.interpolate(ic2p())
    pdot_pred.interpolate(ic2p())

    # Pressure-dependent diffusion coefficient
    D = fem.Function(V)
    D.x.array[:] = D_0 * (1. + D_1 * p.x.array)

    """
     Source term for the concentration
    """
    f_u = fem.Function(V)

    basis_fu1 = fem.Function(V)
    basis_fu1.interpolate(spatial_component_fu1)
    spatial_fu_1 = basis_fu1.x.array.copy()

    basis_fu2 = fem.Function(V)
    basis_fu2.interpolate(spatial_component_fu2)
    spatial_fu_2 = basis_fu2.x.array.copy()

    basis_fu3 = fem.Function(V)
    basis_fu3.interpolate(spatial_component_fu3)
    spatial_fu_3 = basis_fu3.x.array.copy()

    # update the temporal part
    coeff1_fu = -np.exp(-t) + D_0 * np.pi ** 2 * np.exp(-t)
    coeff2_fu = -np.pi * velocity * np.exp(-t)
    coeff3_fu = D_1 * np.pi ** 2 * A * np.cos(t) * np.exp(-t)

    f_u.x.array[:] = coeff1_fu * spatial_fu_1 + coeff2_fu * spatial_fu_2 + coeff3_fu * spatial_fu_3

    # measures
    boundaries = [(1, lambda x: np.isclose(x[1], 0.)),  # Gamma_in
                  (2, lambda x: (np.isclose(x[1], ly) | np.isclose(x[0], 0.) | np.isclose(x[0], lx)))]  # Gamma_out
    facet_tag = find_boundaries(boundaries, msh)
    dx = ufl.Measure("dx", domain=msh)
    ds = ufl.Measure("ds", domain=msh, subdomain_data=facet_tag)


    boundaries_p = [(1, lambda x: np.isclose(x[1], 0.)),
                    (2, lambda x: np.isclose(x[0], 0.)),
                    (3, lambda x: np.isclose(x[0], lx)),
                    (4, lambda x: np.isclose(x[1], ly))]
    facet_tag_p = find_boundaries(boundaries_p, msh)

    dsA = ufl.Measure("ds", domain=msh, subdomain_data=facet_tag_p)

    """
        Acoustic source term
    """
    f_p = fem.Function(V)
    # Interpolate spatial components once
    basis1 = fem.Function(V)
    basis1.interpolate(spatial_component_fp1)
    spatial_fp_1 = basis1.x.array.copy()

    basis2 = fem.Function(V)
    basis2.interpolate(spatial_component_fp2)
    spatial_fp_2 = basis2.x.array.copy()

    # Update the temporal part of the acoustic source
    coeff1_fp = -A + A * c ** 2 * np.pi ** 2 * 1.25
    coeff2_fp = -A * b * np.pi ** 2 * 1.25
    coeff3_fp = -A ** 2 * kappa
    f_p.x.array[:] = (coeff1_fp * np.cos(t) + coeff2_fp * np.sin(t)) * spatial_fp_1 + coeff3_fp * np.cos(2 * t) * spatial_fp_2

    """
        Set up g_abs
    """
    g1, g2, g3, g4 = fem.Function(V), fem.Function(V), fem.Function(V), fem.Function(V)

    # interpolate the spatial components of g_abs once
    basis_gamma1 = fem.Function(V)
    basis_gamma1.interpolate(spatial_gamma1)
    spatial_g1 = basis_gamma1.x.array.copy()

    basis_gamma2 = fem.Function(V)
    basis_gamma2.interpolate(spatial_gamma2)
    spatial_g2 = basis_gamma2.x.array.copy()

    # update the temporal parts of g_abs on all four sides
    coeff1_g = -A * 0.5 * np.pi
    coeff2_g = -A * np.pi

    time_factor = c ** 2 * np.cos(t) - b * np.sin(t)

    g1.x.array[:] = coeff1_g * time_factor * spatial_g1
    g2.x.array[:] = coeff2_g * time_factor * spatial_g2
    g3.x.array[:] = coeff2_g * time_factor * spatial_g2
    g4.x.array[:] = coeff1_g * time_factor * spatial_g1

    # weak form
    u = ufl.TrialFunction(V)
    w = ufl.TestFunction(V)

    F_u = inner(u - un, w) * dx \
          + dt * asipD(u, w, msh, D, sigma, eta) \
          + dt * bdg(u, w, v, msh, ds(2)) \
          - dt * inner(f_u, w) * dx \
          + dt * inner(outer(u_in, n), w * v) * ds(1)

    (a_u, L_u) = system(F_u)

    compiled_a_u = fem.form(a_u)  # create finite element form
    A_u = petsc.assemble_matrix(compiled_a_u)  # create matrix from form
    A_u.assemble()

    compiled_L_u = fem.form(L_u)  # create finite element form
    b_u = fem.Function(V)  # initiate load vector and approx solution

    uh = fem.Function(V)

    # create solver
    from petsc4py import PETSc
    solver_u = PETSc.KSP().create(msh.comm)
    solver_u.setOperators(A_u)  # add matrix A to solver
    solver_u.setType(
        PETSc.KSP.Type.PREONLY)  # only use preconditioner, no krylov method
    solver_u.getPC().setType(PETSc.PC.Type.LU)  # use LU decomposition


    """ 
        Acoustic forms
    """
    # weak form
    u_p = ufl.TrialFunction(V)
    v_p = ufl.TestFunction(V)

    a_p = inner(u_p, v_p) * dx + c ** (2) * beta * dt ** 2 * asip(u_p, v_p, msh, eta) + b * gamma * dt * asip(u_p,
                                                                                                              v_p,
                                                                                                              msh,
                                                                                                              eta) \
          + alpha * gamma * dt * inner(u_p, v_p) * dsA  # linearized bilinear form for pdotdot

    rhs_fixed = f_p * v_p * dx + inner(g1, v_p) * dsA(1) + inner(g2, v_p) * dsA(2) \
                + inner(g3, v_p) * dsA(3) + inner(g4, v_p) * dsA(4)

    L_p = rhs_fixed - c ** 2 * asip(p_pred, v_p, msh, eta) - b * asip(pdot_pred, v_p, msh, eta) \
          - kappa * inner(p * pdotdot, v_p) * dx - kappa * inner(pdot * pdot, v_p) * dx \
          - alpha * inner(pdot_pred, v_p) * dsA

    # Compile acoustic bilinear and linear forms
    bilinear_form_p = fem.form(a_p)
    linear_form_p = fem.form(L_p)

    # compiled_a_p = fem.form(a_p)#create finite element form
    A_p = petsc.assemble_matrix(bilinear_form_p)  # create matrix from form
    A_p.assemble()

    # compiled_L_p = fem.form(L_p)#create finite element form
    b_p = fem.petsc.create_vector(linear_form_p)

    # ph = fem.Function(V)

    # create solver
    from petsc4py import PETSc
    solver_p = PETSc.KSP().create(msh.comm)
    solver_p.setOperators(A_p)  # add matrix A to solver
    solver_p.setType(PETSc.KSP.Type.PREONLY)  # only use preconditioner
    solver_p.getPC().setType(PETSc.PC.Type.LU)  # use LU decomposition

    if plot_sol:
        import pyvista

        pyvista.OFF_SCREEN = True
        if platform.system() == "Linux":
            pv.start_xvfb(wait=0.1)

        plotter = pyvista.Plotter(notebook=False, shape=(2, 2))  # do not set to true for screenshot

        plotter.subplot(0, 0)
        cells, types, x = plot.vtk_mesh(V)

        sargs = dict(title=' ', height=0.25, vertical=True, position_x=0.05, position_y=0.05)
        grid = pyvista.UnstructuredGrid(cells, types, x)
        grid.point_data["u"] = (un.x.array.real if not plot_pressure else p.x.array.real)
        if not plot_pressure:
            plotter.add_mesh(grid, show_edges=True, show_scalar_bar=True, scalar_bar_args=sargs, clim=[1e-9, 1e-6])
        else:
            plotter.add_mesh(grid, show_edges=True, show_scalar_bar=True, scalar_bar_args=sargs)

        plotter.add_text(f't=' + str(t))

        if warp == True:
            warped = grid.warp_by_scalar()
            plotter.add_mesh(warped, show_scalar_bar=False)
        else:
            plotter.view_xy()

    uex = fem.Function(V)
    LinfdGD_u = 0.
    L2dGD_u = 0.
    LinfL2_u = 0.
    pex = fem.Function(V)
    LinfdG_p = 0.
    LinfL2_p = 0.
    concentration = np.array([0.])

    mass = np.array([0.])

    """
     Time stepping
     """

    # time bar
    pbar = tqdm(total=T, desc="Time stepping", unit="time")

    while t < T:

        t_old = t
        t += dt

        # predictor step
        p_pred.x.array[:] = p.x.array + dt * pdot.x.array + (1. - 2 * beta) * dt ** (2) / 2. * pdotdot.x.array
        pdot_pred.x.array[:] = pdot.x.array + (1 - gamma) * dt * pdotdot.x.array

        # update the temporal part of g_abs

        time_factor = c ** 2 * np.cos(t) - b * np.sin(t)

        # Update the temporal components of g_abs on four sides
        g1.x.array[:] = coeff1_g * time_factor * spatial_g1
        g2.x.array[:] = coeff2_g * time_factor * spatial_g2
        g3.x.array[:] = coeff2_g * time_factor * spatial_g2
        g4.x.array[:] = coeff1_g * time_factor * spatial_g1

        # update f_p
        f_p.x.array[:] = (coeff1_fp * np.cos(t) + coeff2_fp * np.sin(t)) * spatial_fp_1 + coeff3_fp * np.cos(2 * t) * spatial_fp_2

        # update p
        p.x.array[:] = p_pred.x.array
        pdot.x.array[:] = pdot_pred.x.array

        pdotdot_previous.x.array[:] = pdotdot.x.array

        """
         Fixed-point iteration for the pressure
        """
        counter = 0
        rel_error = TOL + 1.
        while counter < max_iter and rel_error > TOL:
            counter += 1
            b_p.set(0)
            fem.petsc.assemble_vector(b_p, linear_form_p)
            solver_p.solve(b_p, pdotdot.x.petsc_vec)
            pdotdot.x.scatter_forward()

            # corrector step
            p.x.array[:] = p_pred.x.array + beta * dt ** (2) * pdotdot.x.array
            pdot.x.array[:] = pdot_pred.x.array + gamma * dt * pdotdot.x.array

            # tolerance condition
            rel_error = L2_norm(pdotdot - pdotdot_previous, msh) / L2_norm(pdotdot, msh)
            pdotdot_previous.x.array[:] = pdotdot.x.array

        b_u.x.array[:] = 0.
        uh.x.array[:] = 0.

        coeff1_fu = -np.exp(-t) + D_0 * np.pi ** 2 * np.exp(-t)
        coeff2_fu = -np.pi * velocity * np.exp(-t)
        coeff3_fu = D_1 * np.pi ** 2 * A * np.cos(t) * np.exp(-t)

        f_u.x.array[:] = coeff1_fu * spatial_fu_1 + coeff2_fu * spatial_fu_2 + coeff3_fu * spatial_fu_3

        # update u_in
        u_in.x.array[:] = np.exp(-t)

        # solve for concentration
        D.x.array[:] = D_0 * (1. + D_1 * p.x.array)
        A_u = petsc.assemble_matrix(compiled_a_u)  # create matrix from form
        A_u.assemble()
        solver_u.setOperators(A_u)

        petsc.assemble_vector(b_u.x.petsc_vec, compiled_L_u)
        solver_u.solve(b_u.x.petsc_vec, uh.x.petsc_vec)

        un.x.array[:] = uh.x.array  # preparing for next timestep

        concentration = np.append(concentration, [concentration_at_end(uh, dsA(4))])
        mass = np.append(mass, [total_mass(uh, dx)])

        if plot_sol:
            # plot at 4 timepoints
            if int(t / dt) == int(N / 3):
                plot_sub_improved(0, 1, t, (uh if not plot_pressure else p), plotter, grid, warp)
            elif int(t / dt) == int(2 * N / 3):
                plot_sub_improved(1, 0, t, (uh if not plot_pressure else p), plotter, grid, warp)
            elif int(t / dt) == N - 1:
                plot_sub_improved(1, 1, t, (uh if not plot_pressure else p), plotter, grid, warp)

        """
         Calculate errors
        """

        uex.interpolate(u_ex(t))
        e_u = uh - uex
        dgD_error_current_u = dgD_norm(e_u, msh, D, eta, sigma)
        if dgD_error_current_u > LinfdGD_u:
            LinfdGD_u = dgD_error_current_u

        L2dGD_u += dt * dgD_error_current_u ** (2)

        L2_error_current_u = L2_norm(e_u, msh)
        if L2_error_current_u > LinfL2_u:
            LinfL2_u = L2_error_current_u

        pex.interpolate(p_ex(t))
        e_p = p - pex
        dg_error_current_p = dg_norm(e_p, msh)
        if dg_error_current_p > LinfdG_p:
            LinfdG_p = dg_error_current_p

        L2_error_current_p = L2_norm(e_p, msh)
        if L2_error_current_p > LinfL2_p:
            LinfL2_p = L2_error_current_p

        pbar.update(t - t_old)

    if plot_sol:
        plotter.screenshot('output/coupled', return_img=False)

    pbar.close()

    return LinfdGD_u, LinfL2_u, np.sqrt(L2dGD_u), LinfdG_p, LinfL2_p, concentration, mass


"""
    A coupled simulation with more realistic parameters
"""
def perform_realistic_coupled_system_sim(
        lx, ly, velocity, omega,
        gamma, beta, c, b, alpha, kappa, q, sigma, eta, warp, TOL, max_iter,
        D_0, D_1, absolute_value, T, spatial_component_source_p,
        plot_sol, plot_pressure,
        nx, ny, dt
):
    # mesh setup
    msh = mesh.create_rectangle(
        comm=MPI.COMM_WORLD,
        points=((0.0, 0.0), (lx, ly)),  # lower and upper corners of rectangle
        n=(nx, ny),  # amount of points per dimension
        cell_type=mesh.CellType.triangle,
    )

    n = FacetNormal(msh)

    # function space setup
    V = fem.functionspace(msh, ("Discontinuous Lagrange", q))  # create discontinuous lagrange functions of degree q

    v_dir = ufl.as_vector((0., 1.0))
    v_val = fem.Function(V)
    v_val.x.array[:] = velocity
    v = v_val * v_dir

    # time
    t = 0.0
    N = int(T / dt)

    # Gamma_in boundary condition
    u_in = fem.Function(V)
    u_in.x.array[:] =  1

    # initial condition concentration
    u0 = fem.Function(V)
    u0.x.array[:] = 0.
    un = fem.Function(V)
    un.x.array[:] = u0.x.array

    # initial conditions pressure
    p = fem.Function(V)
    pdot = fem.Function(V)
    pdotdot = fem.Function(V)

    p_pred = fem.Function(V)
    pdot_pred = fem.Function(V)
    pdotdot_previous = fem.Function(V)

    p.x.array[:] = 0.
    p_pred.x.array[:] = 0.
    pdot.x.array[:] = 0.
    pdot_pred.x.array[:] = 0.

    # set the pressure-dependent diffusion coefficient
    D = fem.Function(V)
    D.x.array[:] = D_0 * (1. + D_1 * (np.abs(p.x.array) if absolute_value else p.x.array))

    # Source term for the concentration is zero

    # measures
    boundaries = [(1, lambda x: np.isclose(x[1], 0.)),  # Gamma_in
                  (2, lambda x: (np.isclose(x[1], ly) | np.isclose(x[0], 0.) | np.isclose(x[0], lx)))]  # Gamma_out
    facet_tag = find_boundaries(boundaries, msh)
    dx = ufl.Measure("dx", domain=msh)
    ds = ufl.Measure("ds", domain=msh, subdomain_data=facet_tag)

    absorbing = True

    boundaries_p = [(1, lambda x: np.isclose(x[1], 0.)),
                    (2, lambda x: np.isclose(x[0], 0.)),
                    (3, lambda x: np.isclose(x[0], lx)),
                    (4, lambda x: np.isclose(x[1], ly))]
    facet_tag_p = find_boundaries(boundaries_p, msh)

    dsA = ufl.Measure("ds", domain=msh, subdomain_data=facet_tag_p)

    """
        Acoustic source term
    """
    f_p = fem.Function(V)
    basis_p = fem.Function(V)
    basis_p.interpolate(spatial_component_source_p)
    fp_spatial = basis_p.x.array.copy()

    # update the temporal part
    f_p.x.array[:] = np.sin(2 * np.pi * omega * t) * fp_spatial

    # weak form
    u = ufl.TrialFunction(V)
    w = ufl.TestFunction(V)

    F_u = inner(u - un, w) * dx \
          + dt * asipD(u, w, msh, D, sigma, eta) \
          + dt * bdg(u, w, v, msh, ds(2)) \
          + dt * inner(outer(u_in, n), w * v) * ds(1)

    (a_u, L_u) = system(F_u)

    compiled_a_u = fem.form(a_u)  # create finite element form
    A_u = petsc.assemble_matrix(compiled_a_u)  # create matrix from form
    A_u.assemble()

    compiled_L_u = fem.form(L_u)  # create finite element form
    b_u = fem.Function(V)  # initiate load vector and approx solution

    uh = fem.Function(V)

    # create solver
    from petsc4py import PETSc
    solver_u = PETSc.KSP().create(msh.comm)
    solver_u.setOperators(A_u)  # add matrix A to solver
    solver_u.setType(
        PETSc.KSP.Type.PREONLY)  # only use preconditioner, no krylov method 
    solver_u.getPC().setType(PETSc.PC.Type.LU)  # use LU decomposition

    # weak form
    u_p = ufl.TrialFunction(V)
    v_p = ufl.TestFunction(V)

    a_p = inner(u_p, v_p) * dx + c ** (2) * beta * dt ** (2) * asip(u_p, v_p, msh, eta) + b * gamma * dt * asip(u_p,v_p, msh, eta)\
          + alpha * gamma * dt * inner(u_p, v_p) * dsA  # linearized bilinear form for pdotdot

    rhs_fixed = f_p * v_p * dx

    L_p = rhs_fixed - c ** 2 * asip(p_pred, v_p, msh, eta) - b * asip(pdot_pred, v_p, msh, eta) \
          - kappa * inner(p * pdotdot, v_p) * dx - kappa * inner(pdot * pdot, v_p) * dx \
          - alpha * inner(pdot_pred, v_p) * dsA

    # Compile acoustic bilinear and linear forms
    bilinear_form_p = fem.form(a_p)
    linear_form_p = fem.form(L_p)

    # compiled_a_p = fem.form(a_p)#create finite element form
    A_p = petsc.assemble_matrix(bilinear_form_p)  # create matrix from form
    A_p.assemble()

    # compiled_L_p = fem.form(L_p)#create finite element form
    b_p = fem.petsc.create_vector(linear_form_p)

    # ph = fem.Function(V)

    # create solver
    from petsc4py import PETSc
    solver_p = PETSc.KSP().create(msh.comm)
    solver_p.setOperators(A_p)  # add matrix A to solver
    solver_p.setType(PETSc.KSP.Type.PREONLY)  # only use preconditioner
    solver_p.getPC().setType(PETSc.PC.Type.LU)  # use LU decomposition

    if plot_sol:
        import pyvista
        pyvista.OFF_SCREEN = True
        if platform.system() == "Linux":
            pv.start_xvfb(wait=0.1)

        plotter = pyvista.Plotter(notebook=False, shape=(2, 2))
        cells, types, x = plot.vtk_mesh(V)
        grid = pyvista.UnstructuredGrid(cells, types, x)

    concentration = np.array([0.])
    mass = np.array([0.])

    # Time stepping

    # time bar
    pbar = tqdm(total=T, desc="Time stepping", unit="time")

    while t < T:

        t_old = t
        t += dt

        # predictor step
        p_pred.x.array[:] = p.x.array + dt * pdot.x.array + (1. - 2 * beta) * dt ** (2) / 2. * pdotdot.x.array
        pdot_pred.x.array[:] = pdot.x.array + (1 - gamma) * dt * pdotdot.x.array

        # (g_abs = 0 in the realistic simulation)

        # update f_p
        f_p.x.array[:] = np.sin(2 * np.pi * omega * t) * fp_spatial

        # update p
        p.x.array[:] = p_pred.x.array
        pdot.x.array[:] = pdot_pred.x.array

        pdotdot_previous.x.array[:] = pdotdot.x.array

        # fixed-point iteration for pressure
        counter = 0
        rel_error = TOL + 1.
        while counter < max_iter and rel_error > TOL:

            counter += 1

            b_p.set(0)
            fem.petsc.assemble_vector(b_p, linear_form_p)
            solver_p.solve(b_p, pdotdot.x.petsc_vec)
            pdotdot.x.scatter_forward()

            # corrector step
            p.x.array[:] = p_pred.x.array + beta * dt ** (2) * pdotdot.x.array
            pdot.x.array[:] = pdot_pred.x.array + gamma * dt * pdotdot.x.array

            # tolerance condition
            rel_error = L2_norm(pdotdot - pdotdot_previous, msh) / L2_norm(pdotdot, msh)
            pdotdot_previous.x.array[:] = pdotdot.x.array

        b_u.x.array[:] = 0.
        uh.x.array[:] = 0.

        # update u_in
        u_in.x.array[:] = 1

        # solve for concentration
        D.x.array[:] = D_0 * (1. + D_1 * (np.abs(p.x.array) if absolute_value else p.x.array))
        A_u = petsc.assemble_matrix(compiled_a_u)  # create matrix from form
        A_u.assemble()
        solver_u.setOperators(A_u)

        petsc.assemble_vector(b_u.x.petsc_vec, compiled_L_u)
        solver_u.solve(b_u.x.petsc_vec, uh.x.petsc_vec)
        uh.x.scatter_forward()

        un.x.array[:] = uh.x.array  # preparing for next timestep

        concentration = np.append(concentration, [concentration_at_end(uh, dsA(4))])

        mass = np.append(mass, [total_mass(uh, dx)])

        if plot_sol:
            if int(t / dt) == int(N / 4):
                plot_sub_improved(0, 0, t, (uh if not plot_pressure else p), plotter, grid, warp)
            elif int(t / dt) == int(N / 2):
                plot_sub_improved(0, 1, t, (uh if not plot_pressure else p), plotter, grid, warp)
            elif int(t / dt) == int(3 * N / 4):
                plot_sub_improved(1, 0, t, (uh if not plot_pressure else p), plotter, grid, warp)
            elif int(t / dt) == N - 1:
                plot_sub_improved(1, 1, t, (uh if not plot_pressure else p), plotter, grid, warp)


        pbar.update(t - t_old)

    if plot_sol:
        if plot_pressure:
            plotter.screenshot('output/coupled_pressure', return_img=False)
        else:
            plotter.screenshot('output/coupled_concentration', return_img=False)

    pbar.close()

    p_avg = fem.Function(V)

    return concentration, mass

"""
     Simulation of the advection-diffusion problem with constant D=D_0
"""
def perform_concentration_sim(
        lx, ly, velocity,
        q, sigma, eta, warp,
        diffusivity, T,
        plot_sol,
        nx, ny, dt
):
    # mesh setup
    msh = mesh.create_rectangle(
        comm=MPI.COMM_WORLD,
        points=((0.0, 0.0), (lx, ly)),  # lower and upper corners of rectangle
        n=(nx, ny),  # amount of points per dimension
        cell_type=mesh.CellType.triangle,
    )

    n = FacetNormal(msh)

    # function space setup
    V = fem.functionspace(msh, ("Discontinuous Lagrange", q))  # create discontinuous lagrange functions of degree q

    v_dir = ufl.as_vector((0., 1.0))
    v_val = fem.Function(V)
    v_val.x.array[:] = velocity
    v = v_val * v_dir

    # time
    t = 0.0
    N = int(T / dt)

    # Gamma_in boundary condition
    u_in = fem.Function(V)
    u_in.x.array[:] =  1

    # initial condition concentration is zero
    un = fem.Function(V)

    # set the pressure-dependent diffusion coefficient
    D = fem.Function(V)
    D.x.array[:] = diffusivity

    # Source term for the concentration is zero

    # measures
    boundaries = [(1, lambda x: np.isclose(x[1], 0.)),  # Gamma_in
                  (2, lambda x: (np.isclose(x[1], ly) | np.isclose(x[0], 0.) | np.isclose(x[0], lx)))]  # Gamma_out
    facet_tag = find_boundaries(boundaries, msh)
    dx = ufl.Measure("dx", domain=msh)
    ds = ufl.Measure("ds", domain=msh, subdomain_data=facet_tag)


    boundaries_p = [(1, lambda x: np.isclose(x[1], 0.)),
                    (2, lambda x: np.isclose(x[0], 0.)),
                    (3, lambda x: np.isclose(x[0], lx)),
                    (4, lambda x: np.isclose(x[1], ly))]
    facet_tag_p = find_boundaries(boundaries_p, msh)

    dsA = ufl.Measure("ds", domain=msh, subdomain_data=facet_tag_p)


    # weak form
    u = ufl.TrialFunction(V)
    w = ufl.TestFunction(V)

    F_u = inner(u - un, w) * dx \
          + dt * asipD(u, w, msh, D, sigma, eta) \
          + dt * bdg(u, w, v, msh, ds(2)) \
          + dt * inner(outer(u_in, n), w * v) * ds(1)

    (a_u, L_u) = system(F_u)

    compiled_a_u = fem.form(a_u)  # create finite element form
    A_u = petsc.assemble_matrix(compiled_a_u)  # create matrix from form
    A_u.assemble()

    compiled_L_u = fem.form(L_u)  # create finite element form
    b_u = fem.Function(V)  # initiate load vector and approx solution

    uh = fem.Function(V)

    # create solver
    from petsc4py import PETSc
    solver_u = PETSc.KSP().create(msh.comm)
    solver_u.setOperators(A_u)  # add matrix A to solver
    solver_u.setType(
        PETSc.KSP.Type.PREONLY)  # only use preconditioner, no krylov method
    solver_u.getPC().setType(PETSc.PC.Type.LU)  # use LU decomposition

    if plot_sol:
        import pyvista

        pyvista.OFF_SCREEN = True
        if platform.system() == "Linux":
            pv.start_xvfb(wait=0.1)

        plotter = pyvista.Plotter(notebook=False, shape=(2, 2))  # do not set to true for screenshot

        plotter.subplot(0, 0)
        cells, types, x = plot.vtk_mesh(V)

        sargs = dict(title=' ', height=0.25, vertical=True, position_x=0.05, position_y=0.05)
        grid = pyvista.UnstructuredGrid(cells, types, x)
        grid.point_data["u"] = (un.x.array.real)
        plotter.add_mesh(grid, show_edges=True, show_scalar_bar=True, scalar_bar_args=sargs)
        plotter.add_text(f't=' + str(t))

        if warp == True:
            warped = grid.warp_by_scalar()
            plotter.add_mesh(warped, show_scalar_bar=False)
        else:
            plotter.view_xy()

    concentration = np.array([0.])

    mass = np.array([0.])

    # Time stepping

    # time bar
    pbar = tqdm(total=T, desc="Time stepping", unit="time")

    while t < T:

        t_old = t
        t += dt

        b_u.x.array[:] = 0.
        uh.x.array[:] = 0.

        # update u_in
        u_in.x.array[:] = 1

        # solve for concentration
        A_u = petsc.assemble_matrix(compiled_a_u)  # create matrix from form
        A_u.assemble()
        solver_u.setOperators(A_u)

        petsc.assemble_vector(b_u.x.petsc_vec, compiled_L_u)
        solver_u.solve(b_u.x.petsc_vec, uh.x.petsc_vec)
        uh.x.scatter_forward()

        un.x.array[:] = uh.x.array  # preparing for next timestep

        concentration = np.append(concentration, [concentration_at_end(uh, dsA(4))])

        mass = np.append(mass, [total_mass(uh, dx)])

        if plot_sol:
            # plot at 4 times
            if int(t / dt) == int(N / 3):
                plot_sub_improved(0, 1, t, uh, plotter, grid, warp)
            elif int(t / dt) == int(2 * N / 3):
                plot_sub_improved(1, 0, t, uh, plotter, grid, warp)
            elif int(t / dt) == N - 1:
                plot_sub_improved(1, 1, t, uh, plotter, grid, warp)


        pbar.update(t - t_old)

    if plot_sol:
        plotter.screenshot('output/concentration_Dconst', return_img=False)

    pbar.close()

    return concentration, mass
